My Understanding for Static and Dynamic Light Scattering

The results obtained using my computing program are consistent with the values obtained twenty years ago. It also makes me believe that how to obtain particle size information using the Light Scattering technique needs to be reconsidered. Static Light Scattering (SLS) and Dynamic Light Scattering (DLS) are very important techniques to study the characteristics of nano-particles in dispersion. The data of SLS is determined by the optical characteristic and the measured values of DLS are determined by optical and hydrodynamic characteristics of different size nano-particles in dispersion. Then considering the optical characteristic of nano-particles and using the SLS technique further, the size distribution can be measured accurately and is also consistent with the results measured using the TEM technique. Based on the size distribution obtained using the SLS or TEM technique and the relation between the static and hydrodynamic radii, all the expected and measured values of $g^{\left( 2\right) }\left( \tau \right) $ investigated are very well consistent. Since the data measured using the DLS technique contains the information of the optical and hydrodynamic properties of nano-particles together, therefore the accurate size distribution cannot be obtained from the experimental data of $g^{\left( 2\right) }\left( \tau \right) $ for an unknown sample. The traditional particle information: apparent hydrodynamic radius and polydispersity index measured using the DLS technique are determined by the optical and hydrodynamic characteristics and size distribution together. They cannot represent a number distribution of nano-particles in dispersion. Using the light scattering technique not only can measure the size distribution accurately but also can provide a method to understand the optical and hydrodynamic characteristics of nano-particles.

==> spherefitting.cpp <==
/*  One nonlinear fitting program for static light scattering data of Sphere   */
/*  The mean and standard deviation of the number distribuution of particles and a */
/* constant are obtained using the relatioship between the scattering angle and  */
/*light intensity. Those data are fitting with 3 parameters : r_bar sigma and one constant. */
/* Author : Yong Sun    Jun 17 2024 */



#include <iostream>
#include <fstream>
#include <vector>
#include <cmath>


#define PI		3.141592654
#define maxDataNum	100
#define parNum	3


using namespace std;

double equation();
double rombInt(double (*) (double),double,double );
double trapezoidal(double (*)(double),double,double,int);
double numIntegrate(double, double);
double denomIntegrate(double );
bool gaussNetwon(double x[], double y[], double err[], int , int );

double	xv;
double b[parNum];


int main(void)
	{
    fstream dataFile, resultsFile;
    string fileName, outFile;

    double qAngle[maxDataNum], intLight[maxDataNum], err[maxDataNum];
    int beginNum, endNum, iout=0;
    cout << endl <<"The maximum number of data is 100."<< endl;
    cout << endl <<"Input filename ? ";
    cin>> fileName;

    dataFile.open(fileName, ios::in);

    if (!dataFile)
	{
		cout<< "File not opened." << endl;
		exit(1);
	}

    int i = 0;
	while (dataFile)
	{
		dataFile >> qAngle[i];
		dataFile >> intLight[i];
		dataFile >>err[i];
		i++;
	}
	int npts = i;
	dataFile.close();
	cout << "Please input the data number you want to fit. The number is from " <<'1' << " to " << npts<< endl;
	cin >> beginNum >> endNum;

 bool  results;
 results = gaussNetwon(qAngle, intLight, err, beginNum  , endNum);

  if (results == true ){

    cout << "\nInput filename for output? ";
    cin>> outFile;

    resultsFile.open(outFile, ios::out);

     if (!resultsFile)
	{
		cout<< "File for output not opened." << endl;
		exit(1);
	}
    resultsFile << "Average radius R_bar (nm) = " ;
    resultsFile <<  b[0] << endl;
    resultsFile  << "Standard deviation (nm) = ";
    resultsFile << abs(b[1]) << endl;
    resultsFile << "Parameter constant = ";
    resultsFile << b[2]<<"*10^(-4)" << endl;
    resultsFile << "q (1/nm)    static_light_intensity      Fitting_light_intensity"<< endl;

    for (iout= beginNum -1; iout < endNum; iout++){
        xv=qAngle[iout];
        resultsFile <<qAngle[iout]<<"        " << intLight[iout]<<"         " << equation()<< endl;
    }


    resultsFile.close();

 }

if (results==false)
 cout <<" Too many iterations!"<< endl;
		return 0;
	}



// the integrand of numerator
double numIntegrate(double r)
	 {
	 double norVar, expPart, ff , Msq;


	 norVar = (r-b[0])/b[1];
	 expPart = exp(-norVar*norVar/2)/sqrt(2*PI)/b[1];
	 Msq = pow(r,6);
	 ff = 3*(sin(xv*r)-xv*r*cos(xv*r))/(xv*xv*xv*r*r*r);


	 return   expPart*Msq*ff*ff ;
	 }

// the integrand of denominator
double denomIntegrate(double r)
	 {
	 double norVar,  expPart, Msq;


	 norVar = (r-b[0])/b[1];
	 expPart = exp(-norVar*norVar/2)/sqrt(2*PI)/b[1];
	 Msq = pow(r,6);      // in order to increase the convergence

	 return expPart*Msq;
	 }

// Composite trapezoidal rule to get the value of integral
double trapezoidal(double (*func)(double),double a,double b,int n)
{
	double x,interNum,sum,del;

	sum=0.0;
	if (n == 1) {
            return (sum=0.5*(b-a)*(func(a)+func(b)));
	}
	else {
			interNum = n;
			del=(b-a)/interNum;
			x = a + del;
			for (int j=1;j < n;j++) {
                sum += func(x);
                x+=del;
			}
		sum = 0.5*(2*sum+func(a)+func(b))*del;
		return sum;
	}
}


// Using Romberg  integration to obtain the accurate value of integral
#define maxInt 6
double rombInt(double (*func) (double),double a,double b)
{

	double  h;

	int j1,j2,j3, numN, k1,k2;
	double RR[maxInt][maxInt];


	h=0.1;

	for (k1=0;k1 < maxInt; k1++)
        for(k2 =0; k2< maxInt; k2++)
        RR[k1][k2]=0.0;


	for (j1=0;j1<maxInt;j1++) {
        numN = ceil((b-a)/h);
		RR[j1][0]=trapezoidal(func,a,b,numN);
		h= h/2;
		}
	for (j2=1;j2<maxInt;j2++)
            for (j3=j2; j3< maxInt; j3++)
                 RR[j3][j2]=RR[j3][j2-1] + (RR[j3][j2-1] - RR[j3-1][j2-1] ) /  (pow(4.0, j2)-1);


	return RR[maxInt-1][maxInt-1];
}

// formula that uses to obtain the particle size distribution
double equation()
	{
	double	R_min, R_max;
	double  numerator, denominator;
	double result;



	R_min = 1.0;
	R_max = 700.;



	numerator = rombInt(numIntegrate,R_min,R_max) ;


	if (numerator == 0.)
		exit(0);

	denominator = rombInt(denomIntegrate,R_min,R_max) ;

	if (denominator == 0.)
		exit(0);
	result = b[2] * pow(10, -4) * numerator/denominator;


		return result;
	}

// The Gauss-Newton method
 bool gaussNetwon(double x[], double y[], double z[], int minNum, int maxNum)
 {
     double deltaR[maxNum-minNum+1][parNum], vv[maxNum-minNum+1][parNum];
     double qq[maxNum-minNum+1][parNum];

     double intLight[parNum+1];
     double rightB[parNum];
     int dataNum, k1, k2, k3, k4, k5, k6, k7,k8,k9, k10, k11, k12, k13, k14, k15, k16,k17,k18,k19, k20, k21, k22, k23;
     double gP[parNum];
     double tempP[parNum];

     double eps =1.0*pow(10,-5);
     double temp[parNum];


     double res[maxNum-minNum+1];

     double rr[parNum][parNum];

     int iterNum = 0;
     double testTemp =-1.0;
     double deverr;

     // Starting point for the algorithm
     temp[0]=200.;
     temp[1] = 20.;
     temp[2] = 10;
 for( iterNum =0; iterNum <100; iterNum++){
     for (dataNum =0; dataNum < maxNum-minNum+1; dataNum++){
           for(k1 =0; k1 < parNum; k1++){
              b[k1]= temp[k1];
            }



          xv = x[minNum-1+dataNum];
          intLight[0] = (equation())/z[minNum-1+dataNum];
          b[0]=b[0] + eps* b[0] + eps;
          intLight[1] = (equation())/z[minNum-1+dataNum];
          deltaR[dataNum][0]= (intLight[1]-intLight[0])/(eps* b[0] + eps);
          b[0] = temp[0];
          b[1] = b[1] + eps* b[1] + eps;
          intLight[2] = (equation())/z[minNum-1+dataNum];
          deltaR[dataNum][1]= (intLight[2]-intLight[0])/(eps* b[1] + eps);
          b[1]=temp[1];
          b[2] =b[2] +eps* b[2] + eps;
          intLight[3] = (equation())/z[minNum-1+dataNum];
          deltaR[dataNum][2]= (intLight[3]-intLight[0])/(eps* b[2] + eps);
          b[2] = temp[2];

         }

    double totalerror =0;
      for (k2 = 0; k2 < maxNum-minNum+1; k2++ )  {
            xv=x[minNum-1+k2];
            res[k2] =    (equation() - y[minNum-1+k2])/z[minNum-1+k2];
           totalerror += res[k2] * res[k2];
         }
    for (k3=0; k3< parNum; k3++){
                rightB[k3]=0;
                for(k4=0; k4< maxNum-minNum+1;k4++){
                    rightB[k3]=rightB[k3]+ deltaR[k4][k3]*res[k4];

                }

         }

        for (k5=0; k5<parNum; k5++)
           for(k6 =0; k6 < maxNum-minNum+1; k6++)
                vv[k6][k5]=deltaR[k6][k5];


        for (k7 =0; k7 < parNum; k7++){
            double sum =0;
            for (k8 =0 ; k8 < maxNum-minNum+1; k8++){
                sum = sum + vv[k8][k7] * vv[k8][k7];

            }
            rr[k7][k7] = sqrt(sum);

            for( k9 =0; k9 < maxNum-minNum+1; k9++){

                    if (abs(rr[k7][k7])< 1.0*pow(10, -4))
                         rr[k7][k7] += 2.0*pow(10, -6);

                  qq[k9][k7]= vv[k9][k7]/ rr[k7][k7];
            }
            for (k10 = k7+1; k10 < parNum; k10++){
                rr[k7][k10] = 0;
                for ( k11 =0; k11 < maxNum-minNum+1; k11++){
                  rr[k7][k10] = rr[k7][k10] + qq[k11][k7] * vv[k11][k10];
                  vv[k11][k10] =vv[k11][k10] -rr[k7][k10]*qq[k11][k7];

                }

            }

           }
           double tempValue1 = 0;
           tempP[0]= -rightB[0]/ rr[0][0];
          for (k12 =1; k12 <parNum; k12++){
                for(k13=0; k13< k12; k13++){
                    tempValue1 +=tempP[k13]*rr[k13][k12];

                }
                tempP[k12]= (-rightB[k12]- tempValue1)/rr[k12][k12];
               tempValue1=0;
          }

          double tempValue2 = 0;
          gP[parNum-1]= tempP[parNum-1]/rr[parNum-1][parNum-1];
           for (k14 = parNum-2; k14 >=0; k14--){
                for(k15= parNum-1; k15 > k14; k15--){
                    tempValue2 += gP[k15]*rr[k14][k15];
                }
                gP[k14]= (tempP[k14]-tempValue2)/ rr[k14][k14];
                tempValue2=0;
          }


         temp[0] +=   gP[0];

         temp[1] +=    gP[1];

         temp[2] +=   gP[2];


      double kksumsecond =0;
      int kksecond;
      for (kksecond=0; kksecond < parNum; kksecond++){
            kksumsecond  += temp[kksecond] * temp[kksecond];
      }
      deverr = sqrt(totalerror/(maxNum-minNum+1));

      if (abs(deverr-testTemp) < 0.01) // stop condition. In orger to get the better results, decreasing the number 0.01
          return true;
     else
          testTemp = deverr;


       if ( iterNum > 95)
           return false;

      }
 }


